Design for light-based spherical aberration correction of ultrafast electron microscopes

We theoretically demonstrate that ponderomotive interactions near the electron cross-over can be used for aberration correction in ultrafast electron microscopes. Highly magnified electron shadow images from Si$_3$N$_4$ thin films are utilized to visualize the distortions induced by spherical aberrations. Our simulations of electron-light interactions indicate that spherical aberrations can be compensated resulting in an aberration free angle of \SI{8.1}{mrad}. For achieving the necessary light distribution, we use a gradient descent algorithm to optimize Zernike polynomials and shape the light beam into a modified Gaussian and Laguerre-Gaussian beam.

==> anc/README.txt <==
This repository contains the raw data from the main paper, specifically used for generating Fig. 2, Fig. 3, and Fig. 4.

Data Details:
The electron beam intensity distributions, calculated using the wave picture, have been resized from their original dimensions of 23500 x 23500 to 500 x 500 to optimize storage requirements while retaining essential features.
The data is provided in .mat files, which can be opened and analyzed using MATLAB.

Feel free to reach out to the corresponding author if you encounter any issues or require further details regarding the data.
